Lectures on ultrathin film ferromagnetism

In these Lecture Notes we review some of the fundamental principles that have emerged from research on the ferromagnetism of ultrathin films consisting of 3d transition-metal overlayers. Their growth is often layer-by-layer. This growth mode produces quantum wells along the vertical direction that profoundly impact any physical property of the materials. In addition, the vertical confinement establishes spin ensembles that extend to macroscopic distances along the in-plane directions and are finite along the vertical (perpendicular) direction, i.e. they are two-dimensional. Accordingly, they display ground state properties that originate from the two-dimensionality, such as ``dead'' magnetic layers or ``enhanced magnetic moments'', an oscillatory interlayer magnetic coupling and an anomalous perpendicular versus in-plane magnetic anisotropy that produces, in some specific situations, a perpendicular collective orientation of the spins. At finite temperatures, ferromagnetic order is observed to persist and an analysis of the magnetic order of ultrathin films in terms of the renormalization group provides a suitable framework for explaining this observation. The ferromagnetic order is lost at a phase transition which follows closely the two-dimensional Ising universality class, as shown by an accurate analysis of data in the vicinity of the critical point. The perpendicular spin orientation is often observed to turn in-plane by a reorientation phase transition which is also properly described by a renormalization group argument. Finally, the perpendicular spin orientation introduces topological excitations of the ferromagnetic order, consisting of stripes of reversed perpendicular spin direction. The stripe order undergoes a phase transition to the paramagnetic state that is not yet completely understood.

==> anc/verify_11B_claude.pl <==
#!/usr/bin/perl
# ===========================================================================
# verify_11B_claude.pl
#
# Numerical verification of Appendix 11.B of
#   D. Pescia, "Lectures on ultrathin film ferromagnetism"
# ("Magnetostatic energy of a stripe system with walls of finite width").
#
# Runs with any Perl 5, no modules beyond the core:
#     perl verify_11B_claude.pl
# Takes about a minute.
#
# ---------------------------------------------------------------------------
# WHAT IS CHECKED
#
# Appendix 11.A evaluates the dipolar energy of a stripe profile whose walls
# are abrupt.  Its general result is
#
#   (11.A13)   E_M = (2L)^2 d (1/a^3) (Omega/2) [ 2 a_0^2 f(0)
#                                                 + sum_n a_n^2 f(k_n) ]
#              f(q) = (1 - e^{-qd})/(qd),      k_n = n pi / L
#
# and for the abrupt profile (11.A14), with a_0 = (L-W)/L and
# a_n = -(4/n pi) sin(n pi W / 2L), it ends at
#
#   (11.A37)   2 a_0^2 + sum a_n^2 f(k_n)
#                = 2 + (4/pi)(d/L) [ ln( (pi d/L) / (2 sin(pi W/2L)) ) - 3/2 ]
#
# Appendix 11.B replaces the abrupt switch by a wall of width t, d << t << L,
# across which n_z varies linearly.  The smoothed profile is the convolution
# of the abrupt one with a normalised box of width t, so the coefficients are
# multiplied by the form factor of the box,
#
#   (11.B4)    a_n^(t) = a_n * sin(n tau)/(n tau),      tau = pi t / (2L)
#
# and the appendix obtains, with theta = pi W / L,
#
#   (11.B7)    P/tau^2 = pi theta/2 - theta^2/4 - pi tau/3     (claimed EXACT)
#              P = sum_n (1 - cos n theta) sin^2(n tau) / n^4
#
#   (11.B10)   2 a_0^2 + sum (a_n^(t))^2 f(k_n)
#                = 2 - (4/3)(t/L)
#                  + (4/pi)(d/L) [ ln( (pi t/L) / (2 sin(pi W/2L)) ) - 3/2 ]
#
# (11.B11) is (11.B10) with the term -(4/3)(t/L) removed, because that term is
# the shape anisotropy loss of the spins inside the wall and is already carried
# by epsilon_w; it is (11.B10) that this script tests.
#
# Three tests are run:
#   TEST 1  the closed form (11.B7) against the sum, at several theta and tau
#   TEST 2  (11.B10) against the exact sum over the smoothed coefficients
#   TEST 3  control: t = 0 must return (11.A37)
#
# Expected outcome: TEST 1 agrees to ~1e-12 (the identity is exact); TEST 2 to
# a relative 1e-4 ... 1e-5 with the residual falling as d^2, which is the
# neglected O((pi d/L)^2) of the expansion f(k_n) = 1 - n delta/2 + ... and
# nothing worse; TEST 3 to ~1e-9.
#
# Written by Claude (Opus 5, Anthropic), August 2026.
# ===========================================================================

use strict;
use warnings;

my $PI = 4 * atan2(1, 1);

sub sinc {                      # sin(u)/u, continuous at u = 0
    my $u = shift;
    return 1.0 if abs($u) < 1e-14;
    return sin($u) / $u;
}

# --- 2 a_0^2 + sum (a_n^(t))^2 f(k_n), summed directly --------------------
# all lengths in units of L;  t = 0 gives the abrupt profile of (11.A14)
sub exact_sum {
    my ($WL, $tL, $dL, $N) = @_;
    my $tau   = $PI * $tL / 2;
    my $delta = $PI * $dL;
    my $a0    = 1 - $WL;
    my $s     = 2 * $a0 * $a0;
    for my $n (1 .. $N) {
        my $an = -4 / ($n * $PI) * sin($n * $PI * $WL / 2) * sinc($n * $tau);
        my $f  = ($n * $delta > 1e-12) ? (1 - exp(-$n * $delta)) / ($n * $delta) : 1.0;
        $s += $an * $an * $f;
    }
    return $s;
}

sub eq_11B10 {
    my ($WL, $tL, $dL) = @_;
    return 2 - 4 * $tL / 3
             + 4 * $dL / $PI * (log(($PI * $tL) / (2 * sin($PI * $WL / 2))) - 1.5);
}

sub eq_11A37 {
    my ($WL, $dL) = @_;
    return 2 + 4 * $dL / $PI * (log(($PI * $dL) / (2 * sin($PI * $WL / 2))) - 1.5);
}

sub P_over_tau2 {
    my ($theta, $tau, $N) = @_;
    my $s = 0;
    for my $n (1 .. $N) {
        $s += (1 - cos($n * $theta)) * sin($n * $tau) ** 2 / ($n ** 4);
    }
    return $s / ($tau * $tau);
}

# ===========================================================================
print "\n";
print "TEST 1   (11.B7)   P/tau^2 = pi.theta/2 - theta^2/4 - pi.tau/3\n";
print "-" x 78, "\n";
printf "  %-10s %-8s %-16s %-16s %-10s\n", "theta/pi", "tau", "sum", "closed form", "difference";
for my $c (0.4, 0.9, 1.4) {
    my $th = $c * $PI;
    for my $tau (0.02, 0.05) {
        my $num = P_over_tau2($th, $tau, 400000);
        my $ana = $PI * $th / 2 - $th * $th / 4 - $PI * $tau / 3;
        printf "  %-10.2f %-8.3f %-16.10f %-16.10f %-10.1e\n",
               $c, $tau, $num, $ana, $num - $ana;
    }
}

print "\n";
print "TEST 2   (11.B10)  against the exact sum over the smoothed coefficients\n";
print "-" x 78, "\n";
printf "  %-6s %-8s %-9s %-15s %-15s %-10s\n",
       "W/L", "t/L", "d/L", "exact sum", "(11.B10)", "rel. diff";
for my $WL (0.5, 0.7, 1.0) {
    for my $tL (0.05, 0.02, 0.01) {
        for my $dL (0.002, 0.0005) {
            my $e = exact_sum($WL, $tL, $dL, 600000);
            my $c = eq_11B10($WL, $tL, $dL);
            printf "  %-6.2f %-8.3f %-9.4f %-15.9f %-15.9f %-10.1e\n",
                   $WL, $tL, $dL, $e, $c, ($e - $c) / abs($e);
        }
    }
}
print "  the residual falls by about 16 when d is divided by 4: it is O(d^2)\n";

print "\n";
print "TEST 3   control: t = 0 must return (11.A37)\n";
print "-" x 78, "\n";
printf "  %-6s %-9s %-15s %-15s %-10s\n",
       "W/L", "d/L", "exact sum", "(11.A37)", "rel. diff";
for my $WL (0.5, 0.7, 1.0) {
    for my $dL (0.002, 0.0005) {
        my $e = exact_sum($WL, 0.0, $dL, 3000000);
        my $c = eq_11A37($WL, $dL);
        printf "  %-6.2f %-9.4f %-15.9f %-15.9f %-10.1e\n",
               $WL, $dL, $e, $c, ($e - $c) / abs($e);
    }
}
print "\n";

